Complete two-loop QCD amplitudes for $tW$ production at hadron colliders

We calculate the complete two-loop QCD amplitudes for hadronic $tW$ production by combining analytical and numerical techniques. The amplitudes have been first reduced to master integrals of eight planar and seven non-planar families, which can contain at most four massive propagators. Then a rational transformation of the master integrals is found to obtain a good basis so that the dimensional parameter decouples from the kinematic variables in the denominators of reduction coefficients. The master integrals are computed by solving their differential equations numerically. We find that the finite part of the two-loop squared amplitude is stable in the bulk of the phase space. After phase space integration and convolution with the parton distributions, it increases the LO cross section by about $3\%$.

==> MI-sets.m <==
(* ::Package:: *)

(*MIs for P1,P2 and NP1 have been provided in our previous papers arXiv:2106.12093 and 2211.13713. Here we list the MIs for NP2-NP4 and P3-P8. *)


(*P3*)
{{P3,{2,2,0,0,0,0,0,0,0}},{P3,{2,2,0,1,0,0,0,0,0}},{P3,{0,0,2,0,2,1,0,0,0}},{P3,{0,2,0,2,1,0,0,0,0}},{P3,{0,1,0,2,2,0,0,0,0}},{P3,{0,2,2,1,0,0,0,0,0}},{P3,{2,0,0,0,2,0,1,0,0}},{P3,{1,0,0,0,2,0,2,0,0}},{P3,{2,0,0,0,2,1,0,0,0}},{P3,{1,0,0,0,2,2,0,0,0}},{P3,{1,2,1,1,0,0,0,0,0}},{P3,{0,0,1,1,1,2,0,0,0}},{P3,{0,2,2,1,0,0,1,0,0}},{P3,{1,0,0,1,1,2,0,0,0}},{P3,{2,1,0,0,1,1,0,0,0}},{P3,{3,1,0,0,1,1,0,0,0}},{P3,{1,2,0,1,1,0,0,0,0}},{P3,{1,3,0,1,1,0,0,0,0}},{P3,{2,2,0,1,1,0,0,0,0}},{P3,{2,1,0,0,1,0,1,0,0}},{P3,{3,1,0,0,1,0,1,0,0}},{P3,{2,2,0,0,1,0,1,0,0}},{P3,{2,2,0,1,0,0,1,0,0}},{P3,{0,1,1,1,1,1,0,0,0}},{P3,{0,1,2,1,1,1,0,0,0}},{P3,{1,0,1,0,1,1,1,0,0}},{P3,{1,0,1,0,2,1,1,0,0}},{P3,{1,0,1,1,1,1,0,0,0}},{P3,{1,0,1,1,1,2,0,0,0}},{P3,{2,1,0,0,1,1,1,0,0}},{P3,{3,1,0,0,1,1,1,0,0}},{P3,{1,1,0,1,1,0,1,0,0}},{P3,{1,1,0,1,1,1,0,0,0}},{P3,{2,1,0,1,1,1,0,0,0}},{P3,{1,2,0,1,1,1,0,0,0}},{P3,{1,1,0,1,2,1,0,0,0}},{P3,{1,1,0,1,2,1,0,-1,0}},{P3,{1,1,1,0,1,0,1,0,0}},{P3,{1,2,1,0,1,0,1,0,0}},{P3,{1,1,1,0,1,1,0,0,0}},{P3,{1,1,0,1,1,1,1,0,0}},{P3,{1,1,1,0,1,1,1,0,0}},{P3,{1,2,1,1,0,0,1,0,0}},{P3,{1,1,1,1,1,1,0,0,0}},{P3,{1,1,1,1,1,1,0,0,-1}},{P3,{1,1,1,1,1,1,0,-1,0}},{P3,{1,1,1,1,1,1,1,0,0}},{P3,{1,1,1,1,1,1,1,-1,0}},{P3,{1,1,1,1,1,1,1,0,-1}}}


(*P4*)
{{P4,{0,2,0,2,0,0,0,0,0}},{P4,{0,2,1,2,0,0,0,0,0}},{P4,{0,2,0,2,0,0,1,0,0}},{P4,{2,0,0,0,2,1,0,0,0}},{P4,{0,0,2,0,2,0,1,0,0}},{P4,{0,0,2,0,1,0,2,0,0}},{P4,{0,0,2,0,2,1,0,0,0}},{P4,{0,0,2,0,1,2,0,0,0}},{P4,{0,1,0,1,1,0,0,0,0}},{P4,{0,2,0,1,1,0,0,0,0}},{P4,{1,0,0,0,2,0,2,0,0}},{P4,{2,0,0,0,1,0,2,0,0}},{P4,{0,2,1,2,0,0,1,0,0}},{P4,{0,2,1,2,0,1,0,0,0}},{P4,{0,0,1,1,2,0,1,0,0}},{P4,{0,0,1,1,3,0,1,0,0}},{P4,{0,0,1,2,2,0,1,0,0}},{P4,{0,1,0,1,2,0,1,0,0}},{P4,{0,2,0,1,2,0,1,0,0}},{P4,{1,0,0,1,2,0,1,0,0}},{P4,{1,0,0,1,3,0,1,0,0}},{P4,{1,1,0,0,2,0,1,0,0}},{P4,{1,1,0,0,3,0,1,0,0}},{P4,{1,2,0,0,2,0,1,0,0}},{P4,{1,1,0,0,2,1,0,0,0}},{P4,{1,1,0,0,3,1,0,0,0}},{P4,{1,2,0,0,2,1,0,0,0}},{P4,{1,1,0,1,2,0,0,0,0}},{P4,{0,1,1,1,1,1,0,0,0}},{P4,{0,1,1,1,1,0,1,0,0}},{P4,{0,1,1,1,1,0,2,0,0}},{P4,{0,1,1,1,2,0,1,0,0}},{P4,{1,0,1,0,1,1,1,0,0}},{P4,{1,0,1,0,2,1,1,0,0}},{P4,{1,0,1,1,1,0,1,0,0}},{P4,{1,0,1,1,2,0,1,0,0}},{P4,{1,1,0,0,1,1,1,0,0}},{P4,{1,1,0,0,2,1,1,0,0}},{P4,{1,1,0,1,1,1,0,0,0}},{P4,{1,1,0,1,2,1,0,0,0}},{P4,{1,1,0,1,1,0,1,0,0}},{P4,{1,2,0,1,1,0,1,0,0}},{P4,{1,1,0,2,1,0,1,0,0}},{P4,{1,1,0,1,2,0,1,0,0}},{P4,{1,1,0,1,1,0,2,0,0}},{P4,{1,2,0,1,1,0,1,-1,0}},{P4,{1,1,0,1,1,0,2,-1,0}},{P4,{1,1,1,1,1,0,1,0,0}},{P4,{1,1,1,1,1,0,2,0,0}},{P4,{1,1,0,1,1,1,1,0,0}},{P4,{1,1,1,1,1,1,1,0,0}},{P4,{1,1,1,1,1,1,1,0,-1}},{P4,{1,1,1,1,1,1,1,-1,-1}}}


(*P5*)
{{P5,{2,2,0,0,0,0,0,0,0}},{P5,{2,0,0,0,2,1,0,0,0}},{P5,{2,2,0,0,0,0,1,0,0}},{P5,{0,2,2,1,0,0,0,0,0}},{P5,{2,0,0,0,2,0,1,0,0}},{P5,{1,0,0,0,2,0,2,0,0}},{P5,{0,0,2,0,2,0,1,0,0}},{P5,{0,0,1,0,2,0,2,0,0}},{P5,{0,2,0,2,1,0,0,0,0}},{P5,{0,1,0,2,2,0,0,0,0}},{P5,{0,2,2,1,0,0,1,0,0}},{P5,{0,2,2,1,0,1,0,0,0}},{P5,{1,2,1,1,0,0,0,0,0}},{P5,{0,0,1,1,2,0,1,0,0}},{P5,{0,1,0,1,2,0,1,0,0}},{P5,{2,1,0,0,1,0,1,0,0}},{P5,{3,1,0,0,1,0,1,0,0}},{P5,{2,2,0,0,1,0,1,0,0}},{P5,{2,1,0,0,1,1,0,0,0}},{P5,{3,1,0,0,1,1,0,0,0}},{P5,{2,2,0,0,1,1,0,0,0}},{P5,{1,2,0,1,1,0,0,0,0}},{P5,{1,3,0,1,1,0,0,0,0}},{P5,{1,2,1,1,0,0,1,0,0}},{P5,{1,2,1,1,0,1,0,0,0}},{P5,{1,1,1,0,1,0,1,0,0}},{P5,{1,1,2,0,1,0,1,0,0}},{P5,{1,1,1,0,1,1,0,0,0}},{P5,{1,2,1,0,1,1,0,0,0}},{P5,{0,1,1,1,1,0,1,0,0}},{P5,{0,2,1,1,1,0,1,0,0}},{P5,{0,1,2,1,1,0,1,0,0}},{P5,{1,0,1,0,1,1,1,0,0}},{P5,{1,0,1,0,2,1,1,0,0}},{P5,{1,0,1,1,1,0,1,0,0}},{P5,{1,0,1,1,1,0,2,0,0}},{P5,{1,1,0,0,1,1,1,0,0}},{P5,{2,1,0,0,1,1,1,0,0}},{P5,{1,1,0,1,1,0,1,0,0}},{P5,{2,1,0,1,1,0,1,0,0}},{P5,{1,2,0,1,1,0,1,0,0}},{P5,{1,1,0,1,1,0,2,0,0}},{P5,{1,1,0,1,2,0,1,0,0}},{P5,{1,1,1,0,1,1,1,0,0}},{P5,{1,1,1,1,1,0,1,0,0}},{P5,{1,1,1,1,1,0,1,-1,0}},{P5,{1,1,1,1,1,0,1,0,-1}},{P5,{1,1,1,1,1,-1,1,0,0}},{P5,{1,1,1,1,1,1,1,0,0}},{P5,{1,1,1,1,1,1,1,-1,0}},{P5,{1,1,1,1,1,1,1,0,-1}}}


(*P6*)
{{P6,{2,0,0,0,2,0,0,0,0}},{P6,{2,0,0,0,0,1,2,0,0}},{P6,{1,0,0,0,2,0,2,0,0}},{P6,{0,0,2,1,2,0,0,0,0}},{P6,{0,0,0,1,2,2,0,0,0}},{P6,{0,0,0,2,1,2,0,0,0}},{P6,{0,0,1,0,1,0,1,0,0}},{P6,{0,0,2,0,1,0,1,0,0}},{P6,{0,1,0,2,2,0,0,0,0}},{P6,{0,2,0,2,1,0,0,0,0}},{P6,{2,0,0,0,2,1,0,0,0}},{P6,{1,0,0,0,2,2,0,0,0}},{P6,{0,0,2,1,0,1,2,0,0}},{P6,{0,1,2,1,0,0,2,0,0}},{P6,{1,0,1,1,2,0,0,0,0}},{P6,{0,0,2,0,1,1,1,0,0}},{P6,{0,0,2,0,1,1,2,0,0}},{P6,{0,0,1,1,2,1,0,0,0}},{P6,{0,0,1,1,3,1,0,0,0}},{P6,{0,0,2,1,2,1,0,0,0}},{P6,{1,0,0,0,2,1,1,0,0}},{P6,{1,0,0,0,3,1,1,0,0}},{P6,{1,0,0,0,2,1,2,0,0}},{P6,{1,0,0,1,2,1,0,0,0}},{P6,{1,0,0,1,3,1,0,0,0}},{P6,{1,0,1,0,2,0,1,0,0}},{P6,{1,0,1,0,2,1,0,0,0}},{P6,{1,1,0,0,2,0,1,0,0}},{P6,{1,1,0,0,2,0,2,0,0}},{P6,{1,1,0,1,2,0,0,0,0}},{P6,{1,1,0,1,3,0,0,0,0}},{P6,{1,1,1,1,0,0,2,0,0}},{P6,{1,0,1,1,0,1,2,0,0}},{P6,{0,1,1,1,1,0,1,0,0}},{P6,{1,1,1,0,1,0,1,0,0}},{P6,{0,0,1,1,1,1,1,0,0}},{P6,{0,0,1,1,1,1,2,0,0}},{P6,{0,0,1,1,2,1,1,0,0}},{P6,{1,0,1,1,1,1,0,0,0}},{P6,{1,0,1,1,1,2,0,0,0}},{P6,{1,0,1,1,2,1,0,0,0}},{P6,{1,1,0,0,1,1,1,0,0}},{P6,{1,1,0,0,2,1,1,0,0}},{P6,{1,1,0,1,1,1,0,0,0}},{P6,{2,1,0,1,1,1,0,0,0}},{P6,{1,1,0,1,2,1,0,0,0}},{P6,{1,0,1,0,1,1,1,0,0}},{P6,{1,0,1,0,1,1,2,0,0}},{P6,{1,0,1,0,1,2,1,0,0}},{P6,{1,0,1,0,2,1,1,0,0}},{P6,{1,0,2,0,1,1,1,0,0}},{P6,{2,0,1,0,1,1,1,0,0}},{P6,{1,0,1,1,1,1,1,0,0}},{P6,{1,0,1,1,1,1,1,-1,0}},{P6,{1,0,1,1,1,1,1,0,-1}},{P6,{1,1,1,0,1,1,1,0,0}},{P6,{1,1,1,1,1,0,1,0,0}},{P6,{1,1,1,1,1,1,1,0,0}},{P6,{1,1,1,1,1,1,1,-1,0}},{P6,{1,1,1,1,1,1,1,0,-1}},{P6,{1,1,1,1,1,1,1,-1,-1}}}


 (*P7*)
{{P7,{2,0,2,0,0,0,0,0,0}},{P7,{2,0,0,0,0,1,2,0,0}},{P7,{2,0,0,0,1,0,2,0,0}},{P7,{2,1,0,0,0,2,0,0,0}},{P7,{0,0,1,1,0,0,1,0,0}},{P7,{0,0,2,1,0,0,1,0,0}},{P7,{1,0,2,0,0,0,2,0,0}},{P7,{2,0,2,0,0,1,0,0,0}},{P7,{2,0,1,0,0,2,0,0,0}},{P7,{2,1,0,0,0,1,1,0,0}},{P7,{0,0,1,2,0,1,1,0,0}},{P7,{0,0,1,2,0,1,2,0,0}},{P7,{0,1,2,1,0,0,1,0,0}},{P7,{1,0,2,1,0,1,0,0,0}},{P7,{0,1,2,1,0,1,0,0,0}},{P7,{0,1,2,1,0,2,0,0,0}},{P7,{1,0,2,0,1,0,1,0,0}},{P7,{1,0,2,0,1,0,2,0,0}},{P7,{1,0,1,1,0,0,2,0,0}},{P7,{1,0,1,2,0,0,2,0,0}},{P7,{1,0,3,0,0,1,1,0,0}},{P7,{1,0,2,0,0,2,1,0,0}},{P7,{2,0,1,0,0,1,1,0,0}},{P7,{2,1,0,0,1,1,1,0,0}},{P7,{1,0,1,1,1,0,1,0,0}},{P7,{1,1,1,1,0,1,0,0,0}},{P7,{0,1,1,1,0,1,1,0,0}},{P7,{0,1,2,1,0,1,1,0,0}},{P7,{0,1,1,1,0,1,2,0,0}},{P7,{1,0,1,0,1,1,1,0,0}},{P7,{2,0,1,0,1,1,1,0,0}},{P7,{1,0,1,1,0,1,1,0,0}},{P7,{1,0,1,1,0,1,2,0,0}},{P7,{1,0,1,1,0,2,1,0,0}},{P7,{1,0,1,2,0,1,1,0,0}},{P7,{1,0,2,1,0,1,1,0,0}},{P7,{2,0,1,1,0,1,1,0,0}},{P7,{1,0,1,1,1,1,1,0,0}},{P7,{1,1,1,1,0,1,1,0,0}},{P7,{1,1,1,1,-1,1,1,0,0}}}


(*P8*)
{{P8,{2,0,0,0,0,2,0,0,0}},{P8,{0,0,1,0,0,1,1,0,0}},{P8,{0,0,1,0,1,1,1,0,0}},{P8,{0,0,1,0,1,1,2,0,0}},{P8,{2,0,0,0,0,2,0,0,0}},{P8,{2,0,0,0,0,2,0,0,0}},{P8,{0,0,2,0,1,2,0,0,0}},{P8,{0,0,2,0,1,2,0,0,0}},{P8,{0,1,0,0,1,1,0,0,0}},{P8,{0,1,0,0,1,1,1,0,0}},{P8,{0,1,0,0,1,1,2,0,0}},{P8,{0,1,0,0,1,2,0,0,0}},{P8,{0,1,0,1,0,1,0,0,0}},{P8,{1,0,0,0,0,1,1,0,0}},{P8,{2,0,0,0,0,1,1,0,0}},{P8,{2,0,0,0,0,1,1,0,0}},{P8,{1,0,0,0,1,1,2,0,0}},{P8,{1,0,0,1,0,1,0,0,0}},{P8,{1,0,0,1,0,1,0,0,0}},{P8,{1,0,1,0,0,2,1,0,0}},{P8,{1,0,1,0,0,2,1,0,0}},{P8,{1,0,1,0,1,2,0,0,0}},{P8,{1,0,1,0,1,1,1,0,0}},{P8,{1,0,1,0,1,2,1,0,0}},{P8,{1,0,1,0,1,2,0,0,0}},{P8,{1,0,1,0,1,2,1,0,0}},{P8,{1,0,1,1,0,1,0,0,0}},{P8,{1,0,1,1,0,1,0,0,0}},{P8,{1,0,1,1,1,1,0,0,0}},{P8,{1,0,1,1,1,1,0,0,0}},{P8,{1,0,2,0,1,1,2,0,0}},{P8,{1,1,0,0,0,1,1,0,0}},{P8,{1,1,0,0,1,1,0,0,0}},{P8,{1,1,0,0,1,1,1,0,0}},{P8,{1,1,0,0,1,1,2,0,0}},{P8,{1,1,0,0,1,2,0,0,0}},{P8,{1,1,0,0,1,2,1,0,0}},{P8,{1,1,0,0,2,1,0,0,0}},{P8,{1,1,0,0,2,1,1,0,0}},{P8,{1,1,0,1,0,1,0,0,0}},{P8,{1,1,0,1,0,1,1,0,0}},{P8,{1,1,0,1,0,1,2,0,0}},{P8,{1,1,0,1,0,2,0,0,0}},{P8,{1,1,0,1,1,1,0,0,0}},{P8,{1,1,0,1,1,1,1,0,0}},{P8,{1,1,0,1,1,2,0,0,0}},{P8,{1,1,0,2,0,1,0,0,0}},{P8,{1,2,0,0,1,1,1,0,0}},{P8,{2,0,0,0,0,2,0,0,0}},{P8,{2,0,0,0,0,1,1,0,0}},{P8,{2,0,0,0,0,2,0,0,0}},{P8,{2,0,0,0,1,2,0,0,0}},{P8,{2,0,0,0,1,1,2,0,0}},{P8,{2,0,0,0,1,2,0,0,0}},{P8,{2,1,0,0,1,1,1,0,0}},{P8,{2,1,0,0,1,2,1,0,0}}}


(*NP2*)
{{NP2,{0,2,2,0,0,0,0,0,0}},{NP2,{1,0,0,0,2,0,2,0,0}},{NP2,{2,2,0,0,1,0,0,0,0}},{NP2,{0,2,0,2,0,1,0,0,0}},{NP2,{0,1,0,2,0,2,0,0,0}},{NP2,{0,2,0,2,1,0,0,0,0}},{NP2,{0,1,0,2,2,0,0,0,0}},{NP2,{0,2,2,0,0,0,1,0,0}},{NP2,{0,2,2,0,0,1,0,0,0}},{NP2,{1,2,0,0,0,2,0,0,0}},{NP2,{2,1,0,0,0,2,0,0,0}},{NP2,{0,2,2,0,0,1,1,0,0}},{NP2,{1,0,1,0,0,1,2,0,0}},{NP2,{1,0,1,0,1,0,2,0,0}},{NP2,{1,1,0,0,0,2,1,0,0}},{NP2,{0,1,0,1,2,0,1,0,0}},{NP2,{0,2,1,1,1,0,0,0,0}},{NP2,{0,3,1,1,1,0,0,0,0}},{NP2,{1,1,0,0,2,0,1,0,0}},{NP2,{1,2,0,0,2,0,1,0,0}},{NP2,{0,2,1,1,0,1,0,0,0}},{NP2,{0,3,1,1,0,1,0,0,0}},{NP2,{0,2,2,1,0,1,0,0,0}},{NP2,{0,1,2,1,0,0,1,0,0}},{NP2,{0,1,3,1,0,0,1,0,0}},{NP2,{0,2,2,1,0,0,1,0,0}},{NP2,{1,0,1,0,1,1,2,0,0}},{NP2,{0,1,1,1,0,1,1,0,0}},{NP2,{0,1,1,1,1,1,0,0,0}},{NP2,{0,2,1,1,1,1,0,0,0}},{NP2,{1,0,1,1,1,0,1,0,0}},{NP2,{1,0,2,1,1,0,1,0,0}},{NP2,{1,1,0,0,1,1,1,0,0}},{NP2,{1,2,0,0,1,1,1,0,0}},{NP2,{1,1,0,1,1,0,1,0,0}},{NP2,{1,2,0,1,1,0,1,0,0}},{NP2,{1,1,0,1,1,1,0,0,0}},{NP2,{1,2,0,1,1,1,0,0,0}},{NP2,{1,1,1,0,0,1,1,0,0}},{NP2,{1,2,1,0,0,1,1,0,0}},{NP2,{1,1,2,0,0,1,1,0,0}},{NP2,{1,1,1,0,1,0,1,0,0}},{NP2,{1,2,1,0,1,0,1,0,0}},{NP2,{2,1,1,0,1,0,1,0,0}},{NP2,{0,1,1,1,1,0,1,0,0}},{NP2,{0,2,1,1,1,0,1,0,0}},{NP2,{0,1,2,1,1,0,1,0,0}},{NP2,{0,1,1,2,1,0,1,0,0}},{NP2,{0,1,1,1,1,0,2,0,0}},{NP2,{1,1,1,1,0,1,1,0,0}},{NP2,{0,1,1,1,1,1,1,0,0}},{NP2,{1,1,0,1,1,1,1,0,0}},{NP2,{1,1,0,1,1,1,1,-1,0}},{NP2,{1,1,1,0,1,1,1,0,0}},{NP2,{1,1,1,0,1,1,1,-1,0}},{NP2,{1,1,1,0,1,1,1,0,-1}},{NP2,{1,1,1,1,1,0,1,0,0}},{NP2,{1,1,1,1,1,-1,1,0,0}},{NP2,{1,1,1,1,1,0,1,-1,0}},{NP2,{1,1,1,1,1,0,1,0,-1}},{NP2,{1,1,1,1,1,0,2,0,0}},{NP2,{1,1,1,1,1,1,1,0,0}},{NP2,{1,1,1,1,1,1,1,-1,0}},{NP2,{1,1,1,1,1,1,1,0,-1}}}


(*NP3*)
{{NP3,{0,0,0,0,0,2,2,0,0}},{NP3,{0,1,0,2,2,0,0,0,0}},{NP3,{0,1,2,0,0,2,0,0,0}},{NP3,{0,1,0,0,0,2,2,0,0}},{NP3,{0,0,1,2,0,2,0,0,0}},{NP3,{0,0,2,0,0,2,1,0,0}},{NP3,{0,0,1,0,0,2,2,0,0}},{NP3,{0,1,0,2,0,2,0,0,0}},{NP3,{0,2,0,2,0,1,0,0,0}},{NP3,{1,0,0,0,2,0,2,0,0}},{NP3,{2,0,0,0,2,0,1,0,0}},{NP3,{1,2,0,0,0,2,0,0,0}},{NP3,{2,2,0,0,0,1,0,0,0}},{NP3,{0,1,2,1,0,0,2,0,0}},{NP3,{0,2,0,1,1,1,0,0,0}},{NP3,{1,1,0,0,2,0,1,0,0}},{NP3,{0,0,1,0,1,1,2,0,0}},{NP3,{0,0,1,0,1,2,2,0,0}},{NP3,{0,1,0,1,2,0,1,0,0}},{NP3,{0,1,0,1,2,0,2,0,0}},{NP3,{1,0,0,0,1,1,2,0,0}},{NP3,{1,0,0,0,1,2,2,0,0}},{NP3,{0,1,1,1,0,2,0,0,0}},{NP3,{0,1,1,1,0,3,0,0,0}},{NP3,{0,1,1,2,0,2,0,0,0}},{NP3,{0,1,1,0,0,2,1,0,0}},{NP3,{0,1,1,0,0,3,1,0,0}},{NP3,{0,1,1,0,0,2,2,0,0}},{NP3,{1,1,0,0,0,2,1,0,0}},{NP3,{1,1,0,0,0,3,1,0,0}},{NP3,{1,1,0,0,0,2,2,0,0}},{NP3,{0,1,1,1,1,0,1,0,0}},{NP3,{0,0,1,1,1,1,1,0,0}},{NP3,{0,0,1,1,1,1,2,0,0}},{NP3,{1,0,1,1,1,0,1,0,0}},{NP3,{1,0,1,1,1,0,2,0,0}},{NP3,{1,1,1,1,0,1,0,0,0}},{NP3,{1,1,1,1,0,2,0,0,0}},{NP3,{1,1,0,1,1,0,1,0,0}},{NP3,{1,1,0,1,1,0,2,0,0}},{NP3,{1,1,0,1,1,1,0,0,0}},{NP3,{1,1,0,1,1,2,0,0,0}},{NP3,{0,1,0,1,1,1,1,0,0}},{NP3,{0,1,0,1,1,1,2,0,0}},{NP3,{0,1,0,2,1,1,1,0,0}},{NP3,{0,1,1,1,0,1,1,0,0}},{NP3,{0,1,1,1,0,1,2,0,0}},{NP3,{0,1,1,1,0,2,1,0,0}},{NP3,{1,0,1,0,1,1,1,0,0}},{NP3,{1,0,1,0,1,1,2,0,0}},{NP3,{1,0,1,0,1,2,1,0,0}},{NP3,{1,1,1,0,0,1,1,0,0}},{NP3,{1,1,1,0,0,1,2,0,0}},{NP3,{1,1,1,0,0,2,1,0,0}},{NP3,{1,1,0,0,1,1,1,0,0}},{NP3,{1,1,0,0,1,1,2,0,0}},{NP3,{1,1,0,0,1,2,1,0,0}},{NP3,{2,1,0,0,1,1,1,0,0}},{NP3,{1,2,0,0,1,1,1,0,0}},{NP3,{1,1,1,1,1,0,1,0,0}},{NP3,{0,1,1,1,1,1,1,0,0}},{NP3,{1,0,1,1,1,1,1,0,0}},{NP3,{1,1,1,0,1,1,1,0,0}},{NP3,{1,1,1,0,1,1,1,-1,0}},{NP3,{1,1,1,0,1,1,1,0,-1}},{NP3,{1,1,1,1,0,1,1,0,0}},{NP3,{1,1,1,1,0,2,1,0,0}},{NP3,{1,1,0,1,1,1,1,0,0}},{NP3,{1,1,-1,1,1,1,1,0,0}},{NP3,{1,1,0,1,1,1,1,-1,0}},{NP3,{1,1,0,1,1,1,1,0,-1}},{NP3,{1,2,0,1,1,1,1,0,0}},{NP3,{1,1,1,1,1,1,1,0,0}},{NP3,{1,1,1,1,1,1,1,-1,0}},{NP3,{1,1,1,1,1,1,1,0,-1}},{NP3,{1,1,1,1,1,1,1,-1,-1}}}


(*NP4*)
{{NP4,{0,0,0,2,0,0,2,0,0}},{NP4,{0,0,1,2,0,0,2,0,0}},{NP4,{1,0,0,2,0,0,2,0,0}},{NP4,{1,0,0,0,2,2,0,0,0}},{NP4,{0,0,0,2,2,1,0,0,0}},{NP4,{0,1,0,2,2,0,0,0,0}},{NP4,{0,2,0,1,2,0,0,0,0}},{NP4,{1,0,0,0,0,2,2,0,0}},{NP4,{2,0,0,0,0,2,1,0,0}},{NP4,{1,2,0,0,0,0,2,0,0}},{NP4,{2,2,0,0,0,0,1,0,0}},{NP4,{0,0,1,1,2,1,0,0,0}},{NP4,{1,0,0,0,1,2,1,0,0}},{NP4,{1,2,0,1,1,0,0,0,0}},{NP4,{0,1,0,2,1,0,1,0,0}},{NP4,{0,1,0,3,1,0,1,0,0}},{NP4,{0,1,1,1,0,0,2,0,0}},{NP4,{0,1,1,1,0,0,3,0,0}},{NP4,{0,1,1,2,0,0,2,0,0}},{NP4,{1,0,0,1,1,2,0,0,0}},{NP4,{1,0,0,2,1,2,0,0,0}},{NP4,{1,1,0,1,0,0,2,0,0}},{NP4,{1,1,0,1,0,0,3,0,0}},{NP4,{1,1,0,2,0,0,2,0,0}},{NP4,{1,0,1,1,2,1,0,0,0}},{NP4,{1,1,0,1,1,1,0,0,0}},{NP4,{1,1,0,2,1,1,0,0,0}},{NP4,{0,0,1,1,1,1,1,0,0}},{NP4,{0,0,1,2,1,1,1,0,0}},{NP4,{1,0,0,1,1,1,1,0,0}},{NP4,{1,0,0,2,1,1,1,0,0}},{NP4,{1,0,0,1,1,2,1,0,0}},{NP4,{1,0,1,0,1,1,1,0,0}},{NP4,{1,0,1,0,1,1,2,0,0}},{NP4,{1,1,0,0,1,1,1,0,0}},{NP4,{1,1,0,0,1,1,2,0,0}},{NP4,{1,1,1,0,0,1,1,0,0}},{NP4,{1,1,1,0,0,1,2,0,0}},{NP4,{1,1,1,1,0,0,1,0,0}},{NP4,{1,1,1,1,0,0,2,0,0}},{NP4,{1,1,0,1,1,0,1,0,0}},{NP4,{1,1,0,1,1,0,2,0,0}},{NP4,{2,1,0,1,1,0,1,0,0}},{NP4,{1,1,0,2,1,0,1,0,0}},{NP4,{1,2,0,1,1,0,1,0,0}},{NP4,{0,1,1,1,1,1,1,0,0}},{NP4,{1,0,1,1,1,1,1,0,0}},{NP4,{1,0,1,1,1,1,1,0,-1}},{NP4,{1,1,0,1,1,1,1,0,0}},{NP4,{1,1,-1,1,1,1,1,0,0}},{NP4,{1,1,0,1,1,1,1,-1,0}},{NP4,{1,1,0,1,1,1,1,0,-1}},{NP4,{2,1,0,1,1,1,1,0,0}},{NP4,{1,1,1,1,1,1,1,0,0}},{NP4,{1,1,1,1,1,1,1,-1,0}},{NP4,{1,1,1,1,1,1,1,0,-1}}}


(* MIs for NP5,NP6 and NP7 can be found in the appendix of our paper. *)

